Solving the Hagedorn temperature of AdS5/CFT4 via the Quantum Spectral Curve: Chemical potentials and deformations

We describe how to calculate the Hagedorn temperature of $\mathcal{N}=4$ SYM theory and type IIB superstring theory on $AdS_5\times S^5$ via the Quantum Spectral Curve (QSC) -- providing further details on our previous letters 1706.03074 and 1803.04416. We solve the QSC equations perturbatively at weak 't Hooft coupling $\lambda$ up to seven-loop order and numerically at finite coupling, finding that the perturbative results can be expressed in terms of single-valued harmonic polylogarithms. Moreover, we generalize the QSC to describe the Hagedorn temperature in the presence of chemical potentials. Finally, we show that the Hagedorn temperature in certain deformations of $\mathcal{N}=4$ SYM theory (real-$\beta$ and $\gamma_i$ deformation) agrees with the one in $\mathcal{N}=4$ SYM theory at any value of $\lambda$.

==> PerturbativeResults.m <==
(*******************************************************************************************************)
(*                                                                                                     *)
(* Ancillary data for "Solving the Hagedorn temperature of AdS5/CFT4 via the Quantum Spectral Curve:   *)
(* Chemical potentials and deformations" by Troels Harmark & Matthias Wilhelm [arXiv:2109.nnnnn].      *)
(*                                                                                                     *)
(* In this file, we provide our weak coupling results for the Hagedorn temperature up to and           *)
(* including seven-loop order. The results are given in terms of single-valued harmonic                *)
(* polylogarithms at argument (2+Sqrt[3])^(-2). See the ancillary file SVHPLreplacementsUpTo11.m for   *)
(* a translation of single-valued harmonic polylogarithms to harmonic polylogarithms.                  *)
(*                                                                                                     *)
(*******************************************************************************************************)

THagSVHPL[i_] :=  -4 tHagSVHPL[i]/LL[0];

tHagSVHPL[0] = 1/2;

tHagSVHPL[1] = 1;

tHagSVHPL[2] = (-12 + 43/(2*Sqrt[3]))*LL[0] - 24*LL[1];
 
tHagSVHPL[3] = (5*LL[0])/Sqrt[3] + (475/6 - 48*Sqrt[3])*LL[0, 0] + 
     (108 - 48*Sqrt[3])*LL[0, 1] + (108 - 48*Sqrt[3])*LL[1, 0] + 
     216*LL[1, 1] + 26*LL[0, 0, 1] - 52*LL[0, 1, 0] + 26*LL[1, 0, 0];
 
tHagSVHPL[4] = (-10*LL[0])/Sqrt[3] + (159 - 88*Sqrt[3])*LL[0, 0] - 
     88*Sqrt[3]*LL[0, 1] - 88*Sqrt[3]*LL[1, 0] + (-792 + 21953/(16*Sqrt[3]))*
      LL[0, 0, 0] + (-1176 + 744*Sqrt[3])*LL[0, 0, 1] + 
     (-1176 + 744*Sqrt[3])*LL[0, 1, 0] + (-1944 + 744*Sqrt[3])*LL[0, 1, 1] + 
     (-1176 + 744*Sqrt[3])*LL[1, 0, 0] + (-1944 + 744*Sqrt[3])*LL[1, 0, 1] + 
     (-1944 + 744*Sqrt[3])*LL[1, 1, 0] - 3888*LL[1, 1, 1] + 
     (-279 + 120*Sqrt[3])*LL[0, 0, 0, 1] + (279 - 120*Sqrt[3])*
      LL[0, 0, 1, 0] - 756*LL[0, 0, 1, 1] + (279 - 120*Sqrt[3])*
      LL[0, 1, 0, 0] + 198*LL[0, 1, 0, 1] + 1116*LL[0, 1, 1, 0] + 
     (-279 + 120*Sqrt[3])*LL[1, 0, 0, 0] + 198*LL[1, 0, 1, 0] - 
     756*LL[1, 1, 0, 0] + (135*LL[0, 0, 0, 1, 0])/2 - 135*LL[0, 0, 1, 0, 0] + 
     (135*LL[0, 1, 0, 0, 0])/2 - 72*LL[1]*\[Zeta][3];
  
tHagSVHPL[5] = (-432 + 256*Sqrt[3])*LL[0, 0] + (-9924 + 136369/(8*Sqrt[3]))*
      LL[0, 0, 0] + 3768*Sqrt[3]*LL[0, 1, 1] + 3768*Sqrt[3]*LL[1, 0, 1] + 
     3768*Sqrt[3]*LL[1, 1, 0] + (20013/10 - 1108*Sqrt[3])*LL[0, 0, 0, 0] + 
     (15102 - 8704*Sqrt[3])*LL[0, 0, 0, 1] + (15138 - 9252*Sqrt[3])*
      LL[0, 0, 1, 0] + (51240 - 33696*Sqrt[3])*LL[0, 0, 1, 1] + 
     (15138 - 9252*Sqrt[3])*LL[0, 1, 0, 0] + (25620 - 16848*Sqrt[3])*
      LL[0, 1, 0, 1] + 72*LL[0, 1, 1, 0] + (46656 - 16848*Sqrt[3])*
      LL[0, 1, 1, 1] + (15102 - 8704*Sqrt[3])*LL[1, 0, 0, 0] + 
     (25620 - 16848*Sqrt[3])*LL[1, 0, 1, 0] + (46656 - 16848*Sqrt[3])*
      LL[1, 0, 1, 1] + (51240 - 33696*Sqrt[3])*LL[1, 1, 0, 0] + 
     (46656 - 16848*Sqrt[3])*LL[1, 1, 0, 1] + (46656 - 16848*Sqrt[3])*
      LL[1, 1, 1, 0] + 93312*LL[1, 1, 1, 1] + (4778 - 3096*Sqrt[3])*
      LL[0, 0, 0, 0, 1] + (-2389 + 1548*Sqrt[3])*LL[0, 0, 0, 1, 0] + 
     (-20844 + 6756*Sqrt[3])*LL[0, 0, 0, 1, 1] + (-4778 + 3096*Sqrt[3])*
      LL[0, 0, 1, 0, 0] + (-10476 + 3660*Sqrt[3])*LL[0, 0, 1, 0, 1] + 
     (108 - 564*Sqrt[3])*LL[0, 0, 1, 1, 0] + 10152*LL[0, 0, 1, 1, 1] + 
     (-2389 + 1548*Sqrt[3])*LL[0, 1, 0, 0, 0] + (10368 - 3096*Sqrt[3])*
      LL[0, 1, 0, 0, 1] - 216*LL[0, 1, 0, 1, 1] + (108 - 564*Sqrt[3])*
      LL[0, 1, 1, 0, 0] - 10368*LL[0, 1, 1, 0, 1] - 20304*LL[0, 1, 1, 1, 0] + 
     (4778 - 3096*Sqrt[3])*LL[1, 0, 0, 0, 0] + (41688 - 13512*Sqrt[3])*
      LL[1, 0, 0, 0, 1] + (10368 - 3096*Sqrt[3])*LL[1, 0, 0, 1, 0] + 
     10584*LL[1, 0, 0, 1, 1] + (-10476 + 3660*Sqrt[3])*LL[1, 0, 1, 0, 0] - 
     10368*LL[1, 0, 1, 1, 0] + (-20844 + 6756*Sqrt[3])*LL[1, 1, 0, 0, 0] + 
     10584*LL[1, 1, 0, 0, 1] - 216*LL[1, 1, 0, 1, 0] + 
     10152*LL[1, 1, 1, 0, 0] + (-837 + 354*Sqrt[3])*LL[0, 0, 0, 0, 1, 0] + 
     (837 - 354*Sqrt[3])*LL[0, 0, 0, 1, 0, 0] - 1890*LL[0, 0, 0, 1, 0, 1] - 
     3690*LL[0, 0, 0, 1, 1, 0] + (837 - 354*Sqrt[3])*LL[0, 0, 1, 0, 0, 0] - 
     90*LL[0, 0, 1, 0, 0, 1] + 1248*LL[0, 0, 1, 0, 1, 0] + 
     6096*LL[0, 0, 1, 1, 0, 0] + (-837 + 354*Sqrt[3])*LL[0, 1, 0, 0, 0, 0] + 
     768*LL[0, 1, 0, 0, 1, 0] + 1248*LL[0, 1, 0, 1, 0, 0] - 
     3690*LL[0, 1, 1, 0, 0, 0] + 1980*LL[1, 0, 0, 0, 0, 1] - 
     90*LL[1, 0, 0, 1, 0, 0] - 1890*LL[1, 0, 1, 0, 0, 0] + 
     (966*LL[0, 0, 0, 0, 1, 0, 0])/5 - (1932*LL[0, 0, 0, 1, 0, 0, 0])/5 + 
     (966*LL[0, 0, 1, 0, 0, 0, 0])/5 + LL[0, 1, 0]*(-6616 + 3768*Sqrt[3] - 
       180*\[Zeta][3]) + 4320*LL[1, 1]*\[Zeta][3] + 
     LL[0, 0, 1]*(-6616 + 3768*Sqrt[3] + 180*\[Zeta][3]) + 
     LL[1, 0, 0]*(-6616 + 3768*Sqrt[3] + 180*\[Zeta][3]) + 
     LL[0, 1]*(256*Sqrt[3] + 1944*\[Zeta][3] - 1128*Sqrt[3]*\[Zeta][3]) + 
     LL[1, 0]*(256*Sqrt[3] + 1944*\[Zeta][3] - 1128*Sqrt[3]*\[Zeta][3]) + 
     LL[0]*(20/Sqrt[3] - 72*\[Zeta][3] + 48*Sqrt[3]*\[Zeta][3]) + 
     720*LL[1]*\[Zeta][5];
 
tHagSVHPL[6] = (40512 - 138881/(2*Sqrt[3]))*LL[0, 0, 0] + 
     (7164049/15 - 275938*Sqrt[3])*LL[0, 0, 0, 0] - 
     145584*Sqrt[3]*LL[0, 1, 1, 1] - 145584*Sqrt[3]*LL[1, 0, 1, 1] - 
     145584*Sqrt[3]*LL[1, 1, 0, 1] - 145584*Sqrt[3]*LL[1, 1, 1, 0] + 
     (206780 - 34377745/(96*Sqrt[3]))*LL[0, 0, 0, 0, 0] + 
     (-1699704 + 1129968*Sqrt[3])*LL[0, 0, 0, 1, 1] + 
     (-849312 + 563700*Sqrt[3])*LL[0, 0, 1, 0, 1] + 
     (-1080 + 2568*Sqrt[3])*LL[0, 0, 1, 1, 0] + (-2992896 + 1928448*Sqrt[3])*
      LL[0, 0, 1, 1, 1] + (2160 - 25680*Sqrt[3])*LL[0, 1, 0, 0, 1] + 
     (-1496448 + 964224*Sqrt[3])*LL[0, 1, 0, 1, 1] + 
     (-1080 + 2568*Sqrt[3])*LL[0, 1, 1, 0, 0] - 2160*LL[0, 1, 1, 0, 1] + 
     (1489968 - 964224*Sqrt[3])*LL[0, 1, 1, 1, 0] + 
     (-1399680 + 482112*Sqrt[3])*LL[0, 1, 1, 1, 1] + 
     (854712 - 638172*Sqrt[3])*LL[1, 0, 0, 0, 1] + (2160 - 25680*Sqrt[3])*
      LL[1, 0, 0, 1, 0] + (-849312 + 563700*Sqrt[3])*LL[1, 0, 1, 0, 0] - 
     2160*LL[1, 0, 1, 1, 0] + (-1399680 + 482112*Sqrt[3])*LL[1, 0, 1, 1, 1] + 
     (-1699704 + 1129968*Sqrt[3])*LL[1, 1, 0, 0, 0] + 
     (-1496448 + 964224*Sqrt[3])*LL[1, 1, 0, 1, 0] + 
     (-1399680 + 482112*Sqrt[3])*LL[1, 1, 0, 1, 1] + 
     (-2992896 + 1928448*Sqrt[3])*LL[1, 1, 1, 0, 0] + 
     (-1399680 + 482112*Sqrt[3])*LL[1, 1, 1, 0, 1] + 
     (-1399680 + 482112*Sqrt[3])*LL[1, 1, 1, 1, 0] - 
     2799360*LL[1, 1, 1, 1, 1] + (-73275 + 131425/Sqrt[3])*
      LL[0, 0, 0, 0, 0, 1] + (14529 - 23459/Sqrt[3])*LL[0, 0, 0, 0, 1, 0] + 
     (58746 - 107966/Sqrt[3])*LL[0, 0, 0, 1, 0, 0] + 
     (-109554 + 69336*Sqrt[3])*LL[0, 0, 0, 1, 0, 1] + 
     (-235200 + 154008*Sqrt[3])*LL[0, 0, 0, 1, 1, 0] + 
     (-369360 + 142344*Sqrt[3])*LL[0, 0, 0, 1, 1, 1] + 
     (58746 - 107966/Sqrt[3])*LL[0, 0, 1, 0, 0, 0] + 
     (5292 - 5112*Sqrt[3])*LL[0, 0, 1, 0, 0, 1] + (193210 - 125784*Sqrt[3])*
      LL[0, 0, 1, 0, 1, 0] + (605888 - 390240*Sqrt[3])*LL[0, 0, 1, 1, 0, 0] + 
     (251424 - 84672*Sqrt[3])*LL[0, 0, 1, 1, 0, 1] + 
     (384912 - 111672*Sqrt[3])*LL[0, 0, 1, 1, 1, 0] - 
     176256*LL[0, 0, 1, 1, 1, 1] + (14529 - 23459/Sqrt[3])*
      LL[0, 1, 0, 0, 0, 0] + (156584 - 102672*Sqrt[3])*LL[0, 1, 0, 0, 1, 0] + 
     (-5184 - 10224*Sqrt[3])*LL[0, 1, 0, 0, 1, 1] + 
     (193210 - 125784*Sqrt[3])*LL[0, 1, 0, 1, 0, 0] + 
     (123120 - 47448*Sqrt[3])*LL[0, 1, 0, 1, 0, 1] + 
     (256608 - 74448*Sqrt[3])*LL[0, 1, 0, 1, 1, 0] + 
     160704*LL[0, 1, 0, 1, 1, 1] + (-235200 + 154008*Sqrt[3])*
      LL[0, 1, 1, 0, 0, 0] + (256608 - 74448*Sqrt[3])*LL[0, 1, 1, 0, 1, 0] + 
     165888*LL[0, 1, 1, 0, 1, 1] + (384912 - 111672*Sqrt[3])*
      LL[0, 1, 1, 1, 0, 0] + 176256*LL[0, 1, 1, 1, 0, 1] + 
     528768*LL[0, 1, 1, 1, 1, 0] + (-73275 + 131425/Sqrt[3])*
      LL[1, 0, 0, 0, 0, 0] + (-469968 + 308016*Sqrt[3])*
      LL[1, 0, 0, 0, 0, 1] + (-384912 + 111672*Sqrt[3])*
      LL[1, 0, 0, 0, 1, 1] + (5292 - 5112*Sqrt[3])*LL[1, 0, 0, 1, 0, 0] + 
     (-256608 + 74448*Sqrt[3])*LL[1, 0, 0, 1, 0, 1] + 
     (-109554 + 69336*Sqrt[3])*LL[1, 0, 1, 0, 0, 0] + 
     (-256608 + 74448*Sqrt[3])*LL[1, 0, 1, 0, 0, 1] + 
     (123120 - 47448*Sqrt[3])*LL[1, 0, 1, 0, 1, 0] - 
     171072*LL[1, 0, 1, 0, 1, 1] + (251424 - 84672*Sqrt[3])*
      LL[1, 0, 1, 1, 0, 0] + 176256*LL[1, 0, 1, 1, 1, 0] + 
     (-384912 + 111672*Sqrt[3])*LL[1, 1, 0, 0, 0, 1] + 
     (-5184 - 10224*Sqrt[3])*LL[1, 1, 0, 0, 1, 0] - 
     839808*LL[1, 1, 0, 0, 1, 1] - 171072*LL[1, 1, 0, 1, 0, 1] + 
     165888*LL[1, 1, 0, 1, 1, 0] + (-369360 + 142344*Sqrt[3])*
      LL[1, 1, 1, 0, 0, 0] + 160704*LL[1, 1, 1, 0, 1, 0] - 
     176256*LL[1, 1, 1, 1, 0, 0] + (13989 - 9315*Sqrt[3])*
      LL[0, 0, 0, 0, 0, 1, 0] + (249732 - 182200/Sqrt[3])*
      LL[0, 0, 0, 0, 0, 1, 1] + (-27978/5 + 3726*Sqrt[3])*
      LL[0, 0, 0, 0, 1, 0, 0] + (108126 - 99560/Sqrt[3])*
      LL[0, 0, 0, 0, 1, 0, 1] + 258120*LL[0, 0, 0, 0, 1, 1, 1] + 
     (-83934/5 + 11178*Sqrt[3])*LL[0, 0, 0, 1, 0, 0, 0] + 
     (26028 - 9992*Sqrt[3])*LL[0, 0, 0, 1, 0, 0, 1] + 
     (-30636 + 23990/Sqrt[3])*LL[0, 0, 0, 1, 0, 1, 0] + 
     133380*LL[0, 0, 0, 1, 0, 1, 1] + (-66348 + 39520/Sqrt[3])*
      LL[0, 0, 0, 1, 1, 0, 0] - 88884*LL[0, 0, 0, 1, 1, 1, 0] + 
     (-27978/5 + 3726*Sqrt[3])*LL[0, 0, 1, 0, 0, 0, 0] + 
     (-31698 + 11472*Sqrt[3])*LL[0, 0, 1, 0, 0, 1, 0] + 
     84744*LL[0, 0, 1, 0, 0, 1, 1] + (-57384 + 47980/Sqrt[3])*
      LL[0, 0, 1, 0, 1, 0, 0] - 60336*LL[0, 0, 1, 0, 1, 1, 0] + 
     (-66348 + 39520/Sqrt[3])*LL[0, 0, 1, 1, 0, 0, 0] - 
     8856*LL[0, 0, 1, 1, 0, 0, 1] - 40860*LL[0, 0, 1, 1, 0, 1, 0] - 
     12744*LL[0, 0, 1, 1, 1, 0, 0] + (13989 - 9315*Sqrt[3])*
      LL[0, 1, 0, 0, 0, 0, 0] + (-58878 + 49316/Sqrt[3])*
      LL[0, 1, 0, 0, 0, 0, 1] + (-10260 + 6196*Sqrt[3])*
      LL[0, 1, 0, 0, 0, 1, 0] + 62316*LL[0, 1, 0, 0, 0, 1, 1] + 
     (-31698 + 11472*Sqrt[3])*LL[0, 1, 0, 0, 1, 0, 0] + 
     3672*LL[0, 1, 0, 0, 1, 0, 1] - 48276*LL[0, 1, 0, 0, 1, 1, 0] + 
     (-30636 + 23990/Sqrt[3])*LL[0, 1, 0, 1, 0, 0, 0] - 
     43920*LL[0, 1, 0, 1, 0, 1, 0] - 40860*LL[0, 1, 0, 1, 1, 0, 0] - 
     48276*LL[0, 1, 1, 0, 0, 1, 0] - 60336*LL[0, 1, 1, 0, 1, 0, 0] - 
     88884*LL[0, 1, 1, 1, 0, 0, 0] + (-325008 + 262420/Sqrt[3])*
      LL[1, 0, 0, 0, 0, 0, 1] + (-58878 + 49316/Sqrt[3])*
      LL[1, 0, 0, 0, 0, 1, 0] - 155736*LL[1, 0, 0, 0, 0, 1, 1] - 
     73548*LL[1, 0, 0, 0, 1, 0, 1] + (26028 - 9992*Sqrt[3])*
      LL[1, 0, 0, 1, 0, 0, 0] - 74808*LL[1, 0, 0, 1, 0, 0, 1] - 
     8856*LL[1, 0, 0, 1, 1, 0, 0] + (108126 - 99560/Sqrt[3])*
      LL[1, 0, 1, 0, 0, 0, 0] - 73548*LL[1, 0, 1, 0, 0, 0, 1] + 
     3672*LL[1, 0, 1, 0, 0, 1, 0] + (249732 - 182200/Sqrt[3])*
      LL[1, 1, 0, 0, 0, 0, 0] - 155736*LL[1, 1, 0, 0, 0, 0, 1] + 
     62316*LL[1, 1, 0, 0, 0, 1, 0] + 84744*LL[1, 1, 0, 0, 1, 0, 0] + 
     133380*LL[1, 1, 0, 1, 0, 0, 0] + 258120*LL[1, 1, 1, 0, 0, 0, 0] + 
     (-2709 + 1134*Sqrt[3])*LL[0, 0, 0, 0, 0, 1, 0, 0] - 
     34380*LL[0, 0, 0, 0, 0, 1, 0, 1] - 68760*LL[0, 0, 0, 0, 0, 1, 1, 0] + 
     (2709 - 1134*Sqrt[3])*LL[0, 0, 0, 0, 1, 0, 0, 0] + 
     12600*LL[0, 0, 0, 0, 1, 0, 1, 0] + 94212*LL[0, 0, 0, 0, 1, 1, 0, 0] + 
     (2709 - 1134*Sqrt[3])*LL[0, 0, 0, 1, 0, 0, 0, 0] - 
     2250*LL[0, 0, 0, 1, 0, 0, 0, 1] - 4680*LL[0, 0, 0, 1, 0, 0, 1, 0] - 
     94464*LL[0, 0, 0, 1, 1, 0, 0, 0] + (-2709 + 1134*Sqrt[3])*
      LL[0, 0, 1, 0, 0, 0, 0, 0] - 5520*LL[0, 0, 1, 0, 0, 0, 0, 1] + 
     9030*LL[0, 0, 1, 0, 0, 1, 0, 0] + 94212*LL[0, 0, 1, 1, 0, 0, 0, 0] + 
     42150*LL[0, 1, 0, 0, 0, 0, 0, 1] + 18690*LL[0, 1, 0, 0, 0, 0, 1, 0] - 
     4680*LL[0, 1, 0, 0, 1, 0, 0, 0] + 12600*LL[0, 1, 0, 1, 0, 0, 0, 0] - 
     68760*LL[0, 1, 1, 0, 0, 0, 0, 0] + 42150*LL[1, 0, 0, 0, 0, 0, 1, 0] - 
     5520*LL[1, 0, 0, 0, 0, 1, 0, 0] - 2250*LL[1, 0, 0, 0, 1, 0, 0, 0] - 
     34380*LL[1, 0, 1, 0, 0, 0, 0, 0] + 588*LL[0, 0, 0, 0, 0, 1, 0, 0, 0] - 
     1176*LL[0, 0, 0, 0, 1, 0, 0, 0, 0] + 588*LL[0, 0, 0, 1, 0, 0, 0, 0, 0] + 
     LL[0, 0, 1, 1]*(495936 - 291168*Sqrt[3] - 6912*\[Zeta][3]) + 
     LL[1, 1, 0, 0]*(495936 - 291168*Sqrt[3] - 6912*\[Zeta][3]) + 
     LL[0, 0, 1, 0, 0]*(-151386 + 84156*Sqrt[3] - 504*\[Zeta][3]) + 
     LL[0, 0, 0, 0, 1]*(-62054 + 32796*Sqrt[3] - 252*\[Zeta][3]) + 
     LL[1, 0, 0, 0, 0]*(-62054 + 32796*Sqrt[3] - 252*\[Zeta][3]) - 
     124416*LL[1, 1, 1]*\[Zeta][3] + LL[0, 0, 0, 1, 0]*
      (-129053 + 71316*Sqrt[3] + 504*\[Zeta][3]) + 
     LL[0, 1, 0, 0, 0]*(-129053 + 71316*Sqrt[3] + 504*\[Zeta][3]) + 
     LL[0, 1, 0, 1]*(247968 - 145584*Sqrt[3] + 13608*\[Zeta][3]) + 
     LL[1, 0, 1, 0]*(247968 - 145584*Sqrt[3] + 13608*\[Zeta][3]) + 
     LL[0, 1, 1, 0]*(-144 + 34128*\[Zeta][3]) + 
     LL[0, 0]*(3176/3 - 672*Sqrt[3] + 12180*\[Zeta][3] - 
       7032*Sqrt[3]*\[Zeta][3]) + LL[0, 0, 1, 0]*(371880 - 209953*Sqrt[3] + 
       4860*\[Zeta][3] - 2820*Sqrt[3]*\[Zeta][3]) + 
     LL[0, 1, 0, 0]*(371880 - 209953*Sqrt[3] + 4860*\[Zeta][3] - 
       2820*Sqrt[3]*\[Zeta][3]) + LL[0, 0, 0, 1]*(371952 - 211569*Sqrt[3] - 
       14580*\[Zeta][3] + 8460*Sqrt[3]*\[Zeta][3]) + 
     LL[1, 0, 0, 0]*(371952 - 211569*Sqrt[3] - 14580*\[Zeta][3] + 
       8460*Sqrt[3]*\[Zeta][3]) + LL[0, 1, 1]*(-16704*Sqrt[3] - 
       67392*\[Zeta][3] + 31968*Sqrt[3]*\[Zeta][3]) + 
     LL[1, 0, 1]*(-16704*Sqrt[3] - 67392*\[Zeta][3] + 
       31968*Sqrt[3]*\[Zeta][3]) + LL[1, 1, 0]*(-16704*Sqrt[3] - 
       67392*\[Zeta][3] + 31968*Sqrt[3]*\[Zeta][3]) + 
     LL[0, 0, 1]*(27008 - 16704*Sqrt[3] - 36648*\[Zeta][3] + 
       21744*Sqrt[3]*\[Zeta][3] - 1872*\[Zeta][5]) + 
     LL[1, 0, 0]*(27008 - 16704*Sqrt[3] - 36648*\[Zeta][3] + 
       21744*Sqrt[3]*\[Zeta][3] - 1872*\[Zeta][5]) - 
     44928*LL[1, 1]*\[Zeta][5] + LL[0, 1, 0]*(27008 - 16704*Sqrt[3] - 
       36648*\[Zeta][3] + 21744*Sqrt[3]*\[Zeta][3] + 1800*\[Zeta][5]) + 
     LL[0]*(-40/Sqrt[3] + 144*\[Zeta][3] - 96*Sqrt[3]*\[Zeta][3] + 
       720*\[Zeta][5] - 480*Sqrt[3]*\[Zeta][5]) + 
     LL[0, 1]*(-672*Sqrt[3] + 2160*\[Zeta][3] - 1896*Sqrt[3]*\[Zeta][3] - 
       19440*\[Zeta][5] + 11280*Sqrt[3]*\[Zeta][5]) + 
     LL[1, 0]*(-672*Sqrt[3] + 2160*\[Zeta][3] - 1896*Sqrt[3]*\[Zeta][3] - 
       19440*\[Zeta][5] + 11280*Sqrt[3]*\[Zeta][5]) - 7560*LL[1]*\[Zeta][7]
 
tHagSVHPL[7] = (-8010410/3 + 1540800*Sqrt[3])*LL[0, 0, 0, 0] + 
     (-20687391 + 1720434599/(48*Sqrt[3]))*LL[0, 0, 0, 0, 0] + 
     (-29548800 + 16337106*Sqrt[3])*LL[0, 0, 1, 0, 1] + 
     (-19709568 + 11943936*Sqrt[3])*LL[0, 1, 0, 1, 1] + 
     5971968*Sqrt[3]*LL[0, 1, 1, 1, 1] + (-29548800 + 16337106*Sqrt[3])*
      LL[1, 0, 1, 0, 0] + 5971968*Sqrt[3]*LL[1, 0, 1, 1, 1] + 
     (-19709568 + 11943936*Sqrt[3])*LL[1, 1, 0, 1, 0] + 
     5971968*Sqrt[3]*LL[1, 1, 0, 1, 1] + 5971968*Sqrt[3]*LL[1, 1, 1, 0, 1] + 
     5971968*Sqrt[3]*LL[1, 1, 1, 1, 0] + 
     (-305010255/28 + (12570295*Sqrt[3])/2)*LL[0, 0, 0, 0, 0, 0] + 
     (-112141584 + 76894920*Sqrt[3])*LL[0, 0, 0, 1, 1, 1] + 
     (56093472 - 38783232*Sqrt[3])*LL[0, 0, 1, 1, 0, 1] + 
     (56138832 - 39454776*Sqrt[3])*LL[0, 0, 1, 1, 1, 0] + 
     (130662720 - 83980800*Sqrt[3])*LL[0, 0, 1, 1, 1, 1] + 
     (56054592 - 37756368*Sqrt[3])*LL[0, 1, 0, 0, 1, 1] + 
     (28033776 - 19312560*Sqrt[3])*LL[0, 1, 0, 1, 0, 1] + 
     (38880 - 1026864*Sqrt[3])*LL[0, 1, 0, 1, 1, 0] + 
     (65331360 - 41990400*Sqrt[3])*LL[0, 1, 0, 1, 1, 1] + 
     (38880 - 1026864*Sqrt[3])*LL[0, 1, 1, 0, 1, 0] + 
     (26142912 - 16796160*Sqrt[3])*LL[0, 1, 1, 0, 1, 1] + 
     (56138832 - 39454776*Sqrt[3])*LL[0, 1, 1, 1, 0, 0] + 
     (-13019616 + 8398080*Sqrt[3])*LL[0, 1, 1, 1, 0, 1] + 
     (-78273216 + 50388480*Sqrt[3])*LL[0, 1, 1, 1, 1, 0] + 
     (50388480 - 16796160*Sqrt[3])*LL[0, 1, 1, 1, 1, 1] + 
     (56022192 - 36374184*Sqrt[3])*LL[1, 0, 0, 0, 1, 1] + 
     (-38880 + 1026864*Sqrt[3])*LL[1, 0, 0, 1, 0, 1] + 
     (-38880 + 1026864*Sqrt[3])*LL[1, 0, 1, 0, 0, 1] + 
     (28033776 - 19312560*Sqrt[3])*LL[1, 0, 1, 0, 1, 0] + 
     (13045536 - 8398080*Sqrt[3])*LL[1, 0, 1, 0, 1, 1] + 
     (56093472 - 38783232*Sqrt[3])*LL[1, 0, 1, 1, 0, 0] + 
     (-13019616 + 8398080*Sqrt[3])*LL[1, 0, 1, 1, 1, 0] + 
     (50388480 - 16796160*Sqrt[3])*LL[1, 0, 1, 1, 1, 1] + 
     (56022192 - 36374184*Sqrt[3])*LL[1, 1, 0, 0, 0, 1] + 
     (56054592 - 37756368*Sqrt[3])*LL[1, 1, 0, 0, 1, 0] + 
     (26091072 - 16796160*Sqrt[3])*LL[1, 1, 0, 0, 1, 1] + 
     (13045536 - 8398080*Sqrt[3])*LL[1, 1, 0, 1, 0, 1] + 
     (26142912 - 16796160*Sqrt[3])*LL[1, 1, 0, 1, 1, 0] + 
     (50388480 - 16796160*Sqrt[3])*LL[1, 1, 0, 1, 1, 1] + 
     (-112141584 + 76894920*Sqrt[3])*LL[1, 1, 1, 0, 0, 0] + 
     (65331360 - 41990400*Sqrt[3])*LL[1, 1, 1, 0, 1, 0] + 
     (50388480 - 16796160*Sqrt[3])*LL[1, 1, 1, 0, 1, 1] + 
     (130662720 - 83980800*Sqrt[3])*LL[1, 1, 1, 1, 0, 0] + 
     (50388480 - 16796160*Sqrt[3])*LL[1, 1, 1, 1, 0, 1] + 
     (50388480 - 16796160*Sqrt[3])*LL[1, 1, 1, 1, 1, 0] + 
     100776960*LL[1, 1, 1, 1, 1, 1] + (-330165 + 234117*Sqrt[3])*
      LL[0, 0, 0, 0, 0, 0, 1] + (7110120 - 16217840/Sqrt[3])*
      LL[0, 0, 0, 0, 0, 1, 1] + (3518448 - 7946254/Sqrt[3])*
      LL[0, 0, 0, 0, 1, 0, 1] + (-21152772 + 15147648*Sqrt[3])*
      LL[0, 0, 0, 0, 1, 1, 1] + (1028448 - 777730*Sqrt[3])*
      LL[0, 0, 0, 1, 0, 0, 1] + (-2543352 + 5282710/Sqrt[3])*
      LL[0, 0, 0, 1, 0, 1, 0] + (-10556136 + 7651584*Sqrt[3])*
      LL[0, 0, 0, 1, 0, 1, 1] + (-4872864 + 10363424/Sqrt[3])*
      LL[0, 0, 0, 1, 1, 0, 0] + (10303092 - 7807104*Sqrt[3])*
      LL[0, 0, 0, 1, 1, 1, 0] + (121492224 - 29175552*Sqrt[3])*
      LL[0, 0, 0, 1, 1, 1, 1] + (-3274452 + 2247822*Sqrt[3])*
      LL[0, 0, 1, 0, 0, 1, 0] + (228348 + 259200*Sqrt[3])*
      LL[0, 0, 1, 0, 0, 1, 1] + (-5003220 + 10443866/Sqrt[3])*
      LL[0, 0, 1, 0, 1, 0, 0] + (-417024 - 414720*Sqrt[3])*
      LL[0, 0, 1, 0, 1, 1, 0] + (-4872864 + 10363424/Sqrt[3])*
      LL[0, 0, 1, 1, 0, 0, 0] + (-48708 - 155520*Sqrt[3])*
      LL[0, 0, 1, 1, 0, 0, 1] + (-11200968 + 6822144*Sqrt[3])*
      LL[0, 0, 1, 1, 0, 1, 0] + (-57853440 + 13893120*Sqrt[3])*
      LL[0, 0, 1, 1, 0, 1, 1] + (-22119588 + 13903488*Sqrt[3])*
      LL[0, 0, 1, 1, 1, 0, 0] + (-69424128 + 16671744*Sqrt[3])*
      LL[0, 0, 1, 1, 1, 0, 1] + (-52068096 + 12503808*Sqrt[3])*
      LL[0, 0, 1, 1, 1, 1, 0] - 66407040*LL[0, 0, 1, 1, 1, 1, 1] + 
     (776892 - 978644/Sqrt[3])*LL[0, 1, 0, 0, 0, 0, 1] + 
     (-2170080 + 1480160*Sqrt[3])*LL[0, 1, 0, 0, 0, 1, 0] + 
     (11113848 - 7029504*Sqrt[3])*LL[0, 1, 0, 0, 0, 1, 1] + 
     (-3274452 + 2247822*Sqrt[3])*LL[0, 1, 0, 0, 1, 0, 0] + 
     (3680928 - 2343168*Sqrt[3])*LL[0, 1, 0, 0, 1, 0, 1] + 
     (-3869820 + 2187648*Sqrt[3])*LL[0, 1, 0, 0, 1, 1, 0] + 
     (-2543352 + 5282710/Sqrt[3])*LL[0, 1, 0, 1, 0, 0, 0] + 
     (-7487928 + 4582656*Sqrt[3])*LL[0, 1, 0, 1, 0, 1, 0] + 
     (-22768128 + 5660928*Sqrt[3])*LL[0, 1, 0, 1, 0, 1, 1] + 
     (-11200968 + 6822144*Sqrt[3])*LL[0, 1, 0, 1, 1, 0, 0] + 
     (-16609536 + 4375296*Sqrt[3])*LL[0, 1, 0, 1, 1, 0, 1] + 
     (18475776 - 3856896*Sqrt[3])*LL[0, 1, 0, 1, 1, 1, 0] - 
     20653056*LL[0, 1, 0, 1, 1, 1, 1] + (-3869820 + 2187648*Sqrt[3])*
      LL[0, 1, 1, 0, 0, 1, 0] + (-417024 - 414720*Sqrt[3])*
      LL[0, 1, 1, 0, 1, 0, 0] + (6531840 - 1181952*Sqrt[3])*
      LL[0, 1, 1, 0, 1, 0, 1] + (41990400 - 9310464*Sqrt[3])*
      LL[0, 1, 1, 0, 1, 1, 0] - 7371648*LL[0, 1, 1, 0, 1, 1, 1] + 
     (10303092 - 7807104*Sqrt[3])*LL[0, 1, 1, 1, 0, 0, 0] + 
     (-17356032 + 4167936*Sqrt[3])*LL[0, 1, 1, 1, 0, 0, 1] + 
     (18475776 - 3856896*Sqrt[3])*LL[0, 1, 1, 1, 0, 1, 0] - 
     5163264*LL[0, 1, 1, 1, 0, 1, 1] + (-52068096 + 12503808*Sqrt[3])*
      LL[0, 1, 1, 1, 1, 0, 0] + 7371648*LL[0, 1, 1, 1, 1, 0, 1] + 
     51632640*LL[0, 1, 1, 1, 1, 1, 0] + (-330165 + 234117*Sqrt[3])*
      LL[1, 0, 0, 0, 0, 0, 0] + (3686820 - 4711690/Sqrt[3])*
      LL[1, 0, 0, 0, 0, 0, 1] + (776892 - 978644/Sqrt[3])*
      LL[1, 0, 0, 0, 0, 1, 0] + (22013532 - 14214528*Sqrt[3])*
      LL[1, 0, 0, 0, 0, 1, 1] + (11027016 - 7029504*Sqrt[3])*
      LL[1, 0, 0, 0, 1, 0, 1] + (121492224 - 29175552*Sqrt[3])*
      LL[1, 0, 0, 0, 1, 1, 1] + (1028448 - 777730*Sqrt[3])*
      LL[1, 0, 0, 1, 0, 0, 0] + (7364844 - 4634496*Sqrt[3])*
      LL[1, 0, 0, 1, 0, 0, 1] + (57853440 - 13893120*Sqrt[3])*
      LL[1, 0, 0, 1, 0, 1, 1] + (-48708 - 155520*Sqrt[3])*
      LL[1, 0, 0, 1, 1, 0, 0] + (5785344 - 1389312*Sqrt[3])*
      LL[1, 0, 0, 1, 1, 0, 1] + (-17356032 + 4167936*Sqrt[3])*
      LL[1, 0, 0, 1, 1, 1, 0] + 39844224*LL[1, 0, 0, 1, 1, 1, 1] + 
     (3518448 - 7946254/Sqrt[3])*LL[1, 0, 1, 0, 0, 0, 0] + 
     (11027016 - 7029504*Sqrt[3])*LL[1, 0, 1, 0, 0, 0, 1] + 
     (3680928 - 2343168*Sqrt[3])*LL[1, 0, 1, 0, 0, 1, 0] + 
     (-36205056 + 7921152*Sqrt[3])*LL[1, 0, 1, 0, 0, 1, 1] + 
     (6531840 - 1181952*Sqrt[3])*LL[1, 0, 1, 0, 1, 1, 0] + 
     16236288*LL[1, 0, 1, 0, 1, 1, 1] + (5785344 - 1389312*Sqrt[3])*
      LL[1, 0, 1, 1, 0, 0, 1] + (-16609536 + 4375296*Sqrt[3])*
      LL[1, 0, 1, 1, 0, 1, 0] + 2954880*LL[1, 0, 1, 1, 0, 1, 1] + 
     (-69424128 + 16671744*Sqrt[3])*LL[1, 0, 1, 1, 1, 0, 0] + 
     7371648*LL[1, 0, 1, 1, 1, 1, 0] + (7110120 - 16217840/Sqrt[3])*
      LL[1, 1, 0, 0, 0, 0, 0] + (22013532 - 14214528*Sqrt[3])*
      LL[1, 1, 0, 0, 0, 0, 1] + (11113848 - 7029504*Sqrt[3])*
      LL[1, 1, 0, 0, 0, 1, 0] + (-160683264 + 36267264*Sqrt[3])*
      LL[1, 1, 0, 0, 0, 1, 1] + (228348 + 259200*Sqrt[3])*
      LL[1, 1, 0, 0, 1, 0, 0] + (-36205056 + 7921152*Sqrt[3])*
      LL[1, 1, 0, 0, 1, 0, 1] + 7371648*LL[1, 1, 0, 0, 1, 1, 1] + 
     (-10556136 + 7651584*Sqrt[3])*LL[1, 1, 0, 1, 0, 0, 0] + 
     (57853440 - 13893120*Sqrt[3])*LL[1, 1, 0, 1, 0, 0, 1] + 
     (-22768128 + 5660928*Sqrt[3])*LL[1, 1, 0, 1, 0, 1, 0] + 
     (-57853440 + 13893120*Sqrt[3])*LL[1, 1, 0, 1, 1, 0, 0] + 
     2954880*LL[1, 1, 0, 1, 1, 0, 1] - 5163264*LL[1, 1, 0, 1, 1, 1, 0] + 
     (-21152772 + 15147648*Sqrt[3])*LL[1, 1, 1, 0, 0, 0, 0] + 
     (121492224 - 29175552*Sqrt[3])*LL[1, 1, 1, 0, 0, 0, 1] + 
     7371648*LL[1, 1, 1, 0, 0, 1, 1] + 16236288*LL[1, 1, 1, 0, 1, 0, 1] - 
     7371648*LL[1, 1, 1, 0, 1, 1, 0] + (121492224 - 29175552*Sqrt[3])*
      LL[1, 1, 1, 1, 0, 0, 0] + 39844224*LL[1, 1, 1, 1, 0, 0, 1] - 
     20653056*LL[1, 1, 1, 1, 0, 1, 0] - 66407040*LL[1, 1, 1, 1, 1, 0, 0] + 
     (-120114 + (146781*Sqrt[3])/2)*LL[0, 0, 0, 0, 0, 0, 1, 0] + 
     (-612 + 3362*Sqrt[3])*LL[0, 0, 0, 0, 0, 1, 0, 0] + 
     (-8649216 + 5300784*Sqrt[3])*LL[0, 0, 0, 0, 0, 1, 0, 1] + 
     (-18293112 + 10959048*Sqrt[3])*LL[0, 0, 0, 0, 0, 1, 1, 0] + 
     (-23488056 + 6518700*Sqrt[3])*LL[0, 0, 0, 0, 0, 1, 1, 1] + 
     (120726 - (153505*Sqrt[3])/2)*LL[0, 0, 0, 0, 1, 0, 0, 0] + 
     (20235744/5 - 2501496*Sqrt[3])*LL[0, 0, 0, 0, 1, 0, 1, 0] + 
     (-8273016 + 2356704*Sqrt[3])*LL[0, 0, 0, 0, 1, 0, 1, 1] + 
     (131412888/5 - 15903936*Sqrt[3])*LL[0, 0, 0, 0, 1, 1, 0, 0] + 
     (242352 - 187992*Sqrt[3])*LL[0, 0, 0, 0, 1, 1, 0, 1] + 
     (619488 - 489852*Sqrt[3])*LL[0, 0, 0, 0, 1, 1, 1, 0] + 
     (120726 - (153505*Sqrt[3])/2)*LL[0, 0, 0, 1, 0, 0, 0, 0] + 
     (-1666584/5 + 276732*Sqrt[3])*LL[0, 0, 0, 1, 0, 0, 0, 1] + 
     (-285372 + 220068*Sqrt[3])*LL[0, 0, 0, 1, 0, 0, 1, 0] + 
     (-10952172 + 3026898*Sqrt[3])*LL[0, 0, 0, 1, 0, 1, 1, 0] - 
     5493024*LL[0, 0, 0, 1, 0, 1, 1, 1] + (-129706128/5 + 15812352*Sqrt[3])*
      LL[0, 0, 0, 1, 1, 0, 0, 0] + (16011432 - 4496760*Sqrt[3])*
      LL[0, 0, 0, 1, 1, 0, 0, 1] + (-9511668 + 2826126*Sqrt[3])*
      LL[0, 0, 0, 1, 1, 0, 1, 0] + 4691520*LL[0, 0, 0, 1, 1, 0, 1, 1] + 
     (4221720 - 779400*Sqrt[3])*LL[0, 0, 0, 1, 1, 1, 0, 0] + 
     2626560*LL[0, 0, 0, 1, 1, 1, 0, 1] - 
     39607200*LL[0, 0, 0, 1, 1, 1, 1, 0] + (-612 + 3362*Sqrt[3])*
      LL[0, 0, 1, 0, 0, 0, 0, 0] + (-4743876/5 + 711792*Sqrt[3])*
      LL[0, 0, 1, 0, 0, 0, 0, 1] + (2140992 - 637488*Sqrt[3])*
      LL[0, 0, 1, 0, 0, 0, 1, 1] + (8036508/5 - 1067688*Sqrt[3])*
      LL[0, 0, 1, 0, 0, 1, 0, 0] + (-2973024 + 791280*Sqrt[3])*
      LL[0, 0, 1, 0, 0, 1, 1, 0] + 1049760*LL[0, 0, 1, 0, 0, 1, 1, 1] + 
     (-77112 + 27540*Sqrt[3])*LL[0, 0, 1, 0, 1, 0, 0, 1] + 
     (1964736 - 566316*Sqrt[3])*LL[0, 0, 1, 0, 1, 0, 1, 0] + 
     3678288*LL[0, 0, 1, 0, 1, 0, 1, 1] + (18642960 - 5124996*Sqrt[3])*
      LL[0, 0, 1, 0, 1, 1, 0, 0] - 8329584*LL[0, 0, 1, 0, 1, 1, 1, 0] + 
     (131412888/5 - 15903936*Sqrt[3])*LL[0, 0, 1, 1, 0, 0, 0, 0] + 
     (-15692616 + 4466592*Sqrt[3])*LL[0, 0, 1, 1, 0, 0, 0, 1] - 
     1232352*LL[0, 0, 1, 1, 0, 0, 1, 1] + (18642960 - 5124996*Sqrt[3])*
      LL[0, 0, 1, 1, 0, 1, 0, 0] + 242352*LL[0, 0, 1, 1, 0, 1, 0, 1] - 
     268704*LL[0, 0, 1, 1, 0, 1, 1, 0] + (4221720 - 779400*Sqrt[3])*
      LL[0, 0, 1, 1, 1, 0, 0, 0] + 961632*LL[0, 0, 1, 1, 1, 0, 0, 1] + 
     11758272*LL[0, 0, 1, 1, 1, 0, 1, 0] + 
     54941952*LL[0, 0, 1, 1, 1, 1, 0, 0] + (-120114 + (146781*Sqrt[3])/2)*
      LL[0, 1, 0, 0, 0, 0, 0, 0] + (7751616 - 4707396*Sqrt[3])*
      LL[0, 1, 0, 0, 0, 0, 0, 1] + (15055656/5 - 1873944*Sqrt[3])*
      LL[0, 1, 0, 0, 0, 0, 1, 0] + (3051432 - 904176*Sqrt[3])*
      LL[0, 1, 0, 0, 0, 0, 1, 1] + (242352 - 56376*Sqrt[3])*
      LL[0, 1, 0, 0, 0, 1, 0, 1] + (6629364 - 1938690*Sqrt[3])*
      LL[0, 1, 0, 0, 0, 1, 1, 0] + 2068128*LL[0, 1, 0, 0, 0, 1, 1, 1] + 
     (-285372 + 220068*Sqrt[3])*LL[0, 1, 0, 0, 1, 0, 0, 0] + 
     (4279716 - 1288422*Sqrt[3])*LL[0, 1, 0, 0, 1, 0, 1, 0] - 
     1025952*LL[0, 1, 0, 0, 1, 1, 1, 0] + (20235744/5 - 2501496*Sqrt[3])*
      LL[0, 1, 0, 1, 0, 0, 0, 0] + (4279716 - 1288422*Sqrt[3])*
      LL[0, 1, 0, 1, 0, 0, 1, 0] - 704496*LL[0, 1, 0, 1, 0, 0, 1, 1] + 
     (1964736 - 566316*Sqrt[3])*LL[0, 1, 0, 1, 0, 1, 0, 0] - 
     607392*LL[0, 1, 0, 1, 0, 1, 0, 1] + 978144*LL[0, 1, 0, 1, 0, 1, 1, 0] + 
     (-9511668 + 2826126*Sqrt[3])*LL[0, 1, 0, 1, 1, 0, 0, 0] - 
     316080*LL[0, 1, 0, 1, 1, 0, 0, 1] + 6110208*LL[0, 1, 0, 1, 1, 0, 1, 0] + 
     11758272*LL[0, 1, 0, 1, 1, 1, 0, 0] + (-18293112 + 10959048*Sqrt[3])*
      LL[0, 1, 1, 0, 0, 0, 0, 0] + (6629364 - 1938690*Sqrt[3])*
      LL[0, 1, 1, 0, 0, 0, 1, 0] + (-2973024 + 791280*Sqrt[3])*
      LL[0, 1, 1, 0, 0, 1, 0, 0] + 4972992*LL[0, 1, 1, 0, 0, 1, 1, 0] + 
     (-10952172 + 3026898*Sqrt[3])*LL[0, 1, 1, 0, 1, 0, 0, 0] + 
     978144*LL[0, 1, 1, 0, 1, 0, 1, 0] - 268704*LL[0, 1, 1, 0, 1, 1, 0, 0] + 
     (619488 - 489852*Sqrt[3])*LL[0, 1, 1, 1, 0, 0, 0, 0] - 
     1025952*LL[0, 1, 1, 1, 0, 0, 1, 0] - 
     8329584*LL[0, 1, 1, 1, 0, 1, 0, 0] - 
     39607200*LL[0, 1, 1, 1, 1, 0, 0, 0] + (2179692 - 1581912*Sqrt[3])*
      LL[1, 0, 0, 0, 0, 0, 0, 1] + (7751616 - 4707396*Sqrt[3])*
      LL[1, 0, 0, 0, 0, 0, 1, 0] + (11724264 - 3410820*Sqrt[3])*
      LL[1, 0, 0, 0, 0, 0, 1, 1] + (-4743876/5 + 711792*Sqrt[3])*
      LL[1, 0, 0, 0, 0, 1, 0, 0] + (2809080 - 716184*Sqrt[3])*
      LL[1, 0, 0, 0, 0, 1, 0, 1] - 15970176*LL[1, 0, 0, 0, 0, 1, 1, 1] + 
     (-1666584/5 + 276732*Sqrt[3])*LL[1, 0, 0, 0, 1, 0, 0, 0] + 
     (-1612224 + 583632*Sqrt[3])*LL[1, 0, 0, 0, 1, 0, 0, 1] + 
     1975392*LL[1, 0, 0, 0, 1, 0, 1, 1] + (-15692616 + 4466592*Sqrt[3])*
      LL[1, 0, 0, 0, 1, 1, 0, 0] - 1528128*LL[1, 0, 0, 0, 1, 1, 0, 1] + 
     (-1612224 + 583632*Sqrt[3])*LL[1, 0, 0, 1, 0, 0, 0, 1] + 
     (-77112 + 27540*Sqrt[3])*LL[1, 0, 0, 1, 0, 1, 0, 0] - 
     1909392*LL[1, 0, 0, 1, 0, 1, 0, 1] + (16011432 - 4496760*Sqrt[3])*
      LL[1, 0, 0, 1, 1, 0, 0, 0] - 316080*LL[1, 0, 0, 1, 1, 0, 1, 0] + 
     961632*LL[1, 0, 0, 1, 1, 1, 0, 0] + (-8649216 + 5300784*Sqrt[3])*
      LL[1, 0, 1, 0, 0, 0, 0, 0] + (2809080 - 716184*Sqrt[3])*
      LL[1, 0, 1, 0, 0, 0, 0, 1] + (242352 - 56376*Sqrt[3])*
      LL[1, 0, 1, 0, 0, 0, 1, 0] - 1909392*LL[1, 0, 1, 0, 1, 0, 0, 1] - 
     607392*LL[1, 0, 1, 0, 1, 0, 1, 0] + 242352*LL[1, 0, 1, 0, 1, 1, 0, 0] + 
     (242352 - 187992*Sqrt[3])*LL[1, 0, 1, 1, 0, 0, 0, 0] - 
     1528128*LL[1, 0, 1, 1, 0, 0, 0, 1] + 
     2626560*LL[1, 0, 1, 1, 1, 0, 0, 0] + (11724264 - 3410820*Sqrt[3])*
      LL[1, 1, 0, 0, 0, 0, 0, 1] + (3051432 - 904176*Sqrt[3])*
      LL[1, 1, 0, 0, 0, 0, 1, 0] + 27899712*LL[1, 1, 0, 0, 0, 0, 1, 1] + 
     (2140992 - 637488*Sqrt[3])*LL[1, 1, 0, 0, 0, 1, 0, 0] - 
     704496*LL[1, 1, 0, 0, 1, 0, 1, 0] - 1232352*LL[1, 1, 0, 0, 1, 1, 0, 0] + 
     (-8273016 + 2356704*Sqrt[3])*LL[1, 1, 0, 1, 0, 0, 0, 0] + 
     1975392*LL[1, 1, 0, 1, 0, 0, 0, 1] + 
     3678288*LL[1, 1, 0, 1, 0, 1, 0, 0] + 
     4691520*LL[1, 1, 0, 1, 1, 0, 0, 0] + (-23488056 + 6518700*Sqrt[3])*
      LL[1, 1, 1, 0, 0, 0, 0, 0] - 15970176*LL[1, 1, 1, 0, 0, 0, 0, 1] + 
     2068128*LL[1, 1, 1, 0, 0, 0, 1, 0] + 
     1049760*LL[1, 1, 1, 0, 0, 1, 0, 0] - 
     5493024*LL[1, 1, 1, 0, 1, 0, 0, 0] + (815913 - 109011*Sqrt[3])*
      LL[0, 0, 0, 0, 0, 0, 0, 1, 1] + (41874 - 28854*Sqrt[3])*
      LL[0, 0, 0, 0, 0, 0, 1, 0, 0] + (-263493 + 199959*Sqrt[3])*
      LL[0, 0, 0, 0, 0, 0, 1, 0, 1] + (-1619379 + 508929*Sqrt[3])*
      LL[0, 0, 0, 0, 0, 0, 1, 1, 0] - 
     (178891632*LL[0, 0, 0, 0, 0, 0, 1, 1, 1])/55 + 
     (-13958 + 9618*Sqrt[3])*LL[0, 0, 0, 0, 0, 1, 0, 0, 0] + 
     (118908 - 38412*Sqrt[3])*LL[0, 0, 0, 0, 0, 1, 0, 0, 1] - 
     (8543304*LL[0, 0, 0, 0, 0, 1, 0, 1, 1])/5 + (2048679 - 489189*Sqrt[3])*
      LL[0, 0, 0, 0, 0, 1, 1, 0, 0] + (8769564*LL[0, 0, 0, 0, 0, 1, 1, 0, 1])/
      55 + (88657092*LL[0, 0, 0, 0, 0, 1, 1, 1, 0])/55 + 
     (-55832 + 38472*Sqrt[3])*LL[0, 0, 0, 0, 1, 0, 0, 0, 0] + 
     (166320 - 84648*Sqrt[3])*LL[0, 0, 0, 0, 1, 0, 0, 0, 1] - 
     (16665336*LL[0, 0, 0, 0, 1, 0, 0, 1, 1])/55 + (413829 - 119391*Sqrt[3])*
      LL[0, 0, 0, 0, 1, 0, 1, 0, 0] + 
     (37251252*LL[0, 0, 0, 0, 1, 0, 1, 1, 0])/55 + 
     (-1257957 + 242511*Sqrt[3])*LL[0, 0, 0, 0, 1, 1, 0, 0, 0] + 
     (2371752*LL[0, 0, 0, 0, 1, 1, 0, 1, 0])/55 + 
     (12281112*LL[0, 0, 0, 0, 1, 1, 1, 0, 0])/55 + (-13958 + 9618*Sqrt[3])*
      LL[0, 0, 0, 1, 0, 0, 0, 0, 0] + (-42552 + 23766*Sqrt[3])*
      LL[0, 0, 0, 1, 0, 0, 0, 1, 0] + (-118341 + 26205*Sqrt[3])*
      LL[0, 0, 0, 1, 0, 0, 1, 0, 0] + 
     (15620076*LL[0, 0, 0, 1, 0, 0, 1, 1, 0])/55 + 
     (-1087641 + 254355*Sqrt[3])*LL[0, 0, 0, 1, 0, 1, 0, 0, 0] + 
     (-1257957 + 242511*Sqrt[3])*LL[0, 0, 0, 1, 1, 0, 0, 0, 0] - 
     (33387624*LL[0, 0, 0, 1, 1, 0, 1, 0, 0])/55 - 
     (13936320*LL[0, 0, 0, 1, 1, 1, 0, 0, 0])/11 + (41874 - 28854*Sqrt[3])*
      LL[0, 0, 1, 0, 0, 0, 0, 0, 0] + (325188 - 109824*Sqrt[3])*
      LL[0, 0, 1, 0, 0, 0, 0, 1, 0] - 
     (35482104*LL[0, 0, 1, 0, 0, 0, 0, 1, 1])/55 + (230229 - 74397*Sqrt[3])*
      LL[0, 0, 1, 0, 0, 0, 1, 0, 0] - (1098576*LL[0, 0, 1, 0, 0, 0, 1, 0, 1])/
      55 + (24626556*LL[0, 0, 1, 0, 0, 0, 1, 1, 0])/55 + 
     (-118341 + 26205*Sqrt[3])*LL[0, 0, 1, 0, 0, 1, 0, 0, 0] + 
     (5304276*LL[0, 0, 1, 0, 0, 1, 0, 0, 1])/55 + 
     (6445932*LL[0, 0, 1, 0, 0, 1, 0, 1, 0])/55 - 
     (17518128*LL[0, 0, 1, 0, 0, 1, 1, 0, 0])/55 + (413829 - 119391*Sqrt[3])*
      LL[0, 0, 1, 0, 1, 0, 0, 0, 0] - (573048*LL[0, 0, 1, 0, 1, 0, 0, 1, 0])/
      55 - (3825780*LL[0, 0, 1, 0, 1, 0, 1, 0, 0])/11 - 
     (33387624*LL[0, 0, 1, 0, 1, 1, 0, 0, 0])/55 + (2048679 - 489189*Sqrt[3])*
      LL[0, 0, 1, 1, 0, 0, 0, 0, 0] - 121824*LL[0, 0, 1, 1, 0, 0, 0, 0, 1] - 
     (8250336*LL[0, 0, 1, 1, 0, 0, 0, 1, 0])/55 - 
     (17518128*LL[0, 0, 1, 1, 0, 0, 1, 0, 0])/55 + 
     (12281112*LL[0, 0, 1, 1, 1, 0, 0, 0, 0])/55 + (-21735 - 76899*Sqrt[3])*
      LL[0, 1, 0, 0, 0, 0, 0, 0, 1] + (542565 - 236961*Sqrt[3])*
      LL[0, 1, 0, 0, 0, 0, 0, 1, 0] - 
     (68908104*LL[0, 1, 0, 0, 0, 0, 0, 1, 1])/55 + (325188 - 109824*Sqrt[3])*
      LL[0, 1, 0, 0, 0, 0, 1, 0, 0] + 
     (43558308*LL[0, 1, 0, 0, 0, 0, 1, 1, 0])/55 + (-42552 + 23766*Sqrt[3])*
      LL[0, 1, 0, 0, 0, 1, 0, 0, 0] + (228060*LL[0, 1, 0, 0, 0, 1, 0, 0, 1])/
      11 + (25196724*LL[0, 1, 0, 0, 0, 1, 0, 1, 0])/55 - 
     (8250336*LL[0, 1, 0, 0, 0, 1, 1, 0, 0])/55 + 
     (220212*LL[0, 1, 0, 0, 1, 0, 0, 0, 1])/55 + 
     270948*LL[0, 1, 0, 0, 1, 0, 0, 1, 0] - 
     (573048*LL[0, 1, 0, 0, 1, 0, 1, 0, 0])/55 + 
     (23694804*LL[0, 1, 0, 1, 0, 0, 0, 0, 1])/55 + 
     (25196724*LL[0, 1, 0, 1, 0, 0, 0, 1, 0])/55 + 
     (6445932*LL[0, 1, 0, 1, 0, 0, 1, 0, 0])/55 + 
     (2371752*LL[0, 1, 0, 1, 1, 0, 0, 0, 0])/55 + (-1619379 + 508929*Sqrt[3])*
      LL[0, 1, 1, 0, 0, 0, 0, 0, 0] + 
     (43942284*LL[0, 1, 1, 0, 0, 0, 0, 0, 1])/55 + 
     (43558308*LL[0, 1, 1, 0, 0, 0, 0, 1, 0])/55 + 
     (24626556*LL[0, 1, 1, 0, 0, 0, 1, 0, 0])/55 + 
     (15620076*LL[0, 1, 1, 0, 0, 1, 0, 0, 0])/55 + 
     (37251252*LL[0, 1, 1, 0, 1, 0, 0, 0, 0])/55 + 
     (88657092*LL[0, 1, 1, 1, 0, 0, 0, 0, 0])/55 + (-815913 + 109011*Sqrt[3])*
      LL[1, 0, 0, 0, 0, 0, 0, 0, 1] + (-21735 - 76899*Sqrt[3])*
      LL[1, 0, 0, 0, 0, 0, 0, 1, 0] + 
     (75272544*LL[1, 0, 0, 0, 0, 0, 0, 1, 1])/55 + 
     (64483524*LL[1, 0, 0, 0, 0, 0, 1, 0, 1])/55 + 
     (43942284*LL[1, 0, 0, 0, 0, 0, 1, 1, 0])/55 + 
     (4278600*LL[1, 0, 0, 0, 0, 1, 0, 0, 1])/11 + 
     (23694804*LL[1, 0, 0, 0, 0, 1, 0, 1, 0])/55 - 
     121824*LL[1, 0, 0, 0, 0, 1, 1, 0, 0] + (166320 - 84648*Sqrt[3])*
      LL[1, 0, 0, 0, 1, 0, 0, 0, 0] - 66312*LL[1, 0, 0, 0, 1, 0, 0, 0, 1] + 
     (220212*LL[1, 0, 0, 0, 1, 0, 0, 1, 0])/55 + (118908 - 38412*Sqrt[3])*
      LL[1, 0, 0, 1, 0, 0, 0, 0, 0] + (4278600*LL[1, 0, 0, 1, 0, 0, 0, 0, 1])/
      11 + (228060*LL[1, 0, 0, 1, 0, 0, 0, 1, 0])/11 + 
     (5304276*LL[1, 0, 0, 1, 0, 0, 1, 0, 0])/55 + (-263493 + 199959*Sqrt[3])*
      LL[1, 0, 1, 0, 0, 0, 0, 0, 0] + 
     (64483524*LL[1, 0, 1, 0, 0, 0, 0, 0, 1])/55 - 
     (1098576*LL[1, 0, 1, 0, 0, 0, 1, 0, 0])/55 + 
     (8769564*LL[1, 0, 1, 1, 0, 0, 0, 0, 0])/55 + (815913 - 109011*Sqrt[3])*
      LL[1, 1, 0, 0, 0, 0, 0, 0, 0] + 
     (75272544*LL[1, 1, 0, 0, 0, 0, 0, 0, 1])/55 - 
     (68908104*LL[1, 1, 0, 0, 0, 0, 0, 1, 0])/55 - 
     (35482104*LL[1, 1, 0, 0, 0, 0, 1, 0, 0])/55 - 
     (16665336*LL[1, 1, 0, 0, 1, 0, 0, 0, 0])/55 - 
     (8543304*LL[1, 1, 0, 1, 0, 0, 0, 0, 0])/5 - 
     (178891632*LL[1, 1, 1, 0, 0, 0, 0, 0, 0])/55 + 
     (174447*LL[0, 0, 0, 0, 0, 0, 0, 1, 0, 1])/5 + 
     (348894*LL[0, 0, 0, 0, 0, 0, 0, 1, 1, 0])/5 + (-9180 + 3816*Sqrt[3])*
      LL[0, 0, 0, 0, 0, 0, 1, 0, 0, 0] - 
     (348894*LL[0, 0, 0, 0, 0, 0, 1, 1, 0, 0])/5 + (9180 - 3816*Sqrt[3])*
      LL[0, 0, 0, 0, 0, 1, 0, 0, 0, 0] - 
     (173187*LL[0, 0, 0, 0, 0, 1, 0, 1, 0, 0])/5 + 
     1260*LL[0, 0, 0, 0, 0, 1, 1, 0, 0, 0] + (9180 - 3816*Sqrt[3])*
      LL[0, 0, 0, 0, 1, 0, 0, 0, 0, 0] - 13968*LL[0, 0, 0, 0, 1, 0, 0, 0, 0, 
       1] - 19053*LL[0, 0, 0, 0, 1, 0, 0, 0, 1, 0] - 
     (119196*LL[0, 0, 0, 0, 1, 0, 0, 1, 0, 0])/5 + 
     (184356*LL[0, 0, 0, 0, 1, 0, 1, 0, 0, 0])/5 + 
     (358632*LL[0, 0, 0, 0, 1, 1, 0, 0, 0, 0])/5 + (-9180 + 3816*Sqrt[3])*
      LL[0, 0, 0, 1, 0, 0, 0, 0, 0, 0] - 17496*LL[0, 0, 0, 1, 0, 0, 0, 0, 0, 
       1] - 18801*LL[0, 0, 0, 1, 0, 0, 0, 0, 1, 0] + 
     (247923*LL[0, 0, 0, 1, 0, 0, 1, 0, 0, 0])/5 + 
     (184356*LL[0, 0, 0, 1, 0, 1, 0, 0, 0, 0])/5 + 
     1260*LL[0, 0, 0, 1, 1, 0, 0, 0, 0, 0] + 
     31464*LL[0, 0, 1, 0, 0, 0, 0, 0, 0, 1] - 
     162*LL[0, 0, 1, 0, 0, 0, 0, 0, 1, 0] - 
     (38574*LL[0, 0, 1, 0, 0, 0, 0, 1, 0, 0])/5 - 
     (119196*LL[0, 0, 1, 0, 0, 1, 0, 0, 0, 0])/5 - 
     (173187*LL[0, 0, 1, 0, 1, 0, 0, 0, 0, 0])/5 - 
     (348894*LL[0, 0, 1, 1, 0, 0, 0, 0, 0, 0])/5 - 
     (174447*LL[0, 1, 0, 0, 0, 0, 0, 0, 0, 1])/5 + 
     (15633*LL[0, 1, 0, 0, 0, 0, 0, 0, 1, 0])/5 - 
     162*LL[0, 1, 0, 0, 0, 0, 0, 1, 0, 0] - 
     18801*LL[0, 1, 0, 0, 0, 0, 1, 0, 0, 0] - 
     19053*LL[0, 1, 0, 0, 0, 1, 0, 0, 0, 0] + 
     (348894*LL[0, 1, 1, 0, 0, 0, 0, 0, 0, 0])/5 - 
     (174447*LL[1, 0, 0, 0, 0, 0, 0, 0, 1, 0])/5 + 
     31464*LL[1, 0, 0, 0, 0, 0, 0, 1, 0, 0] - 
     17496*LL[1, 0, 0, 0, 0, 0, 1, 0, 0, 0] - 
     13968*LL[1, 0, 0, 0, 0, 1, 0, 0, 0, 0] + 
     (174447*LL[1, 0, 1, 0, 0, 0, 0, 0, 0, 0])/5 + 
     (13068*LL[0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0])/7 - 
     (26136*LL[0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0])/7 + 
     (13068*LL[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0])/7 + 
     LL[0, 1, 1, 1, 0]*(19732896 - 11943936*Sqrt[3] - 2187648*\[Zeta][3]) + 
     LL[0, 1, 1, 0, 1]*(7776 - 1096416*\[Zeta][3]) + 
     LL[1, 0, 1, 1, 0]*(7776 - 1096416*\[Zeta][3]) + 
     LL[0, 0, 0, 1, 1, 0]*(12149028 - 6669648*Sqrt[3] - 434592*\[Zeta][3]) + 
     LL[0, 1, 1, 0, 0, 0]*(12149028 - 6669648*Sqrt[3] - 434592*\[Zeta][3]) + 
     LL[1, 0, 0, 0, 0, 1]*(1121112 - 372816*Sqrt[3] - 260928*\[Zeta][3]) + 
     LL[0, 0, 0, 1, 0, 1]*(5909760 - 3216240*Sqrt[3] - 217296*\[Zeta][3]) + 
     LL[1, 0, 1, 0, 0, 0]*(5909760 - 3216240*Sqrt[3] - 217296*\[Zeta][3]) + 
     LL[0, 0, 1, 0, 0, 1]*(3752988 - 2082024*Sqrt[3] - 46656*\[Zeta][3]) + 
     LL[1, 0, 0, 1, 0, 0]*(3752988 - 2082024*Sqrt[3] - 46656*\[Zeta][3]) + 
     LL[0, 0, 0, 1, 0, 0, 0]*(11700 - 41328*Sqrt[3] - 1512*\[Zeta][3]) + 
     LL[0, 0, 0, 0, 0, 1, 0]*(210360 - 121638*Sqrt[3] - 756*\[Zeta][3]) + 
     LL[0, 1, 0, 0, 0, 0, 0]*(210360 - 121638*Sqrt[3] - 756*\[Zeta][3]) + 
     4105728*LL[1, 1, 1, 1]*\[Zeta][3] - 282528*LL[1, 0, 0, 1, 1]*
      \[Zeta][3] - 692064*LL[1, 0, 1, 0, 1]*\[Zeta][3] - 
     282528*LL[1, 1, 0, 0, 1]*\[Zeta][3] + LL[0, 0, 0, 0, 1, 0, 0]*
      (113955 - 91815*Sqrt[3] + 1512*\[Zeta][3]) + LL[0, 0, 1, 0, 0, 0, 0]*
      (113955 - 91815*Sqrt[3] + 1512*\[Zeta][3]) + LL[0, 1, 0, 0, 1, 0]*
      (3489120 - 2036808*Sqrt[3] + 113472*\[Zeta][3]) + 
     LL[0, 0, 1, 0, 1, 0]*(5381664 - 3125808*Sqrt[3] + 139248*\[Zeta][3]) + 
     LL[0, 1, 0, 1, 0, 0]*(5381664 - 3125808*Sqrt[3] + 139248*\[Zeta][3]) + 
     LL[0, 0, 1, 1, 0, 0]*(-1056912 + 180864*Sqrt[3] + 713088*\[Zeta][3]) + 
     LL[0, 0, 1, 1, 1]*(-39419136 + 23887872*Sqrt[3] + 1101600*\[Zeta][3]) + 
     LL[1, 1, 1, 0, 0]*(-39419136 + 23887872*Sqrt[3] + 1101600*\[Zeta][3]) + 
     LL[0, 1, 1, 1]*(960768*Sqrt[3] + 2426112*\[Zeta][3] - 
       964224*Sqrt[3]*\[Zeta][3]) + LL[1, 0, 1, 1]*(960768*Sqrt[3] + 
       2426112*\[Zeta][3] - 964224*Sqrt[3]*\[Zeta][3]) + 
     LL[1, 1, 0, 1]*(960768*Sqrt[3] + 2426112*\[Zeta][3] - 
       964224*Sqrt[3]*\[Zeta][3]) + LL[1, 1, 1, 0]*(960768*Sqrt[3] + 
       2426112*\[Zeta][3] - 964224*Sqrt[3]*\[Zeta][3]) + 
     LL[0, 0, 0, 1, 1]*(-59093712 + 32666436*Sqrt[3] + 597456*\[Zeta][3] - 
       262512*Sqrt[3]*\[Zeta][3]) + LL[1, 1, 0, 0, 0]*
      (-59093712 + 32666436*Sqrt[3] + 597456*\[Zeta][3] - 
       262512*Sqrt[3]*\[Zeta][3]) + LL[1, 0, 0, 0, 1]*
      (29529360 - 16010082*Sqrt[3] + 286416*\[Zeta][3] - 
       159696*Sqrt[3]*\[Zeta][3]) + LL[0, 0, 0, 0, 0, 1]*
      (-9544470 + 5505170*Sqrt[3] + 34020*\[Zeta][3] - 
       19740*Sqrt[3]*\[Zeta][3]) + LL[1, 0, 0, 0, 0, 0]*
      (-9544470 + 5505170*Sqrt[3] + 34020*\[Zeta][3] - 
       19740*Sqrt[3]*\[Zeta][3]) + LL[0, 0, 0, 1, 0, 0]*
      (-1926456 + (2333929*Sqrt[3])/2 + 13608*\[Zeta][3] - 
       7896*Sqrt[3]*\[Zeta][3]) + LL[0, 0, 1, 0, 0, 0]*
      (-1926456 + (2333929*Sqrt[3])/2 + 13608*\[Zeta][3] - 
       7896*Sqrt[3]*\[Zeta][3]) + LL[0, 0, 0, 0, 1, 0]*
      (-4465374 + 2608393*Sqrt[3] - 47628*\[Zeta][3] + 
       27636*Sqrt[3]*\[Zeta][3]) + LL[0, 1, 0, 0, 0, 0]*
      (-4465374 + 2608393*Sqrt[3] - 47628*\[Zeta][3] + 
       27636*Sqrt[3]*\[Zeta][3]) + LL[0, 1, 0, 0, 1]*
      (-7776 + 111600*Sqrt[3] - 103680*\[Zeta][3] + 
       34272*Sqrt[3]*\[Zeta][3]) + LL[1, 0, 0, 1, 0]*
      (-7776 + 111600*Sqrt[3] - 103680*\[Zeta][3] + 
       34272*Sqrt[3]*\[Zeta][3]) + LL[0, 0, 1, 1, 0]*
      (3888 - 7776*Sqrt[3] - 602640*\[Zeta][3] + 262512*Sqrt[3]*\[Zeta][3]) + 
     LL[0, 1, 1, 0, 0]*(3888 - 7776*Sqrt[3] - 602640*\[Zeta][3] + 
       262512*Sqrt[3]*\[Zeta][3]) + LL[0, 1, 0, 1, 0]*
      (-600048*\[Zeta][3] + 262512*Sqrt[3]*\[Zeta][3]) + 
     LL[0, 0, 0]*(-133488 + 76393*Sqrt[3] - 890964*\[Zeta][3] + 
       513992*Sqrt[3]*\[Zeta][3]) + LL[0, 1, 1, 0]*
      (288 - 369792*\[Zeta][5]) + LL[0, 1, 0, 1]*(-1468800 + 960768*Sqrt[3] + 
       1396080*\[Zeta][3] - 860544*Sqrt[3]*\[Zeta][3] - 121824*\[Zeta][5]) + 
     LL[1, 0, 1, 0]*(-1468800 + 960768*Sqrt[3] + 1396080*\[Zeta][3] - 
       860544*Sqrt[3]*\[Zeta][3] - 121824*\[Zeta][5]) + 
     LL[0, 0, 0, 1, 0]*(-90177282/5 + 10413162*Sqrt[3] - 252*\[Zeta][3] - 
       5292*\[Zeta][5]) + LL[0, 1, 0, 0, 0]*(-90177282/5 + 10413162*Sqrt[3] - 
       252*\[Zeta][3] - 5292*\[Zeta][5]) + 1275264*LL[1, 1, 1]*\[Zeta][5] + 
     LL[0, 0, 0, 0, 1]*(-91533222/5 + 10580562*Sqrt[3] + 548712*\[Zeta][3] - 
       326160*Sqrt[3]*\[Zeta][3] + 3024*\[Zeta][5]) + 
     LL[1, 0, 0, 0, 0]*(-91533222/5 + 10580562*Sqrt[3] + 548712*\[Zeta][3] - 
       326160*Sqrt[3]*\[Zeta][3] + 3024*\[Zeta][5]) + 
     LL[0, 0, 1, 0, 0]*(-89725302/5 + 10357362*Sqrt[3] - 183240*\[Zeta][3] + 
       108720*Sqrt[3]*\[Zeta][3] + 5040*\[Zeta][5]) + 
     LL[0, 0, 1, 1]*(-2937600 + 1921536*Sqrt[3] + 2792160*\[Zeta][3] - 
       1721088*Sqrt[3]*\[Zeta][3] + 126144*\[Zeta][5]) + 
     LL[1, 1, 0, 0]*(-2937600 + 1921536*Sqrt[3] + 2792160*\[Zeta][3] - 
       1721088*Sqrt[3]*\[Zeta][3] + 126144*\[Zeta][5]) + 
     LL[0, 1, 1]*(59424*Sqrt[3] - 25920*\[Zeta][3] + 
       73440*Sqrt[3]*\[Zeta][3] + 682992*\[Zeta][5] - 
       320256*Sqrt[3]*\[Zeta][5]) + LL[1, 0, 1]*(59424*Sqrt[3] - 
       25920*\[Zeta][3] + 73440*Sqrt[3]*\[Zeta][3] + 682992*\[Zeta][5] - 
       320256*Sqrt[3]*\[Zeta][5]) + LL[1, 1, 0]*(59424*Sqrt[3] - 
       25920*\[Zeta][3] + 73440*Sqrt[3]*\[Zeta][3] + 682992*\[Zeta][5] - 
       320256*Sqrt[3]*\[Zeta][5]) + LL[0, 0, 0, 1]*
      (-2203200 + 1252920*Sqrt[3] + 654588*\[Zeta][3] - 
       376374*Sqrt[3]*\[Zeta][3] + 151632*\[Zeta][5] - 
       87984*Sqrt[3]*\[Zeta][5]) + LL[1, 0, 0, 0]*
      (-2203200 + 1252920*Sqrt[3] + 654588*\[Zeta][3] - 
       376374*Sqrt[3]*\[Zeta][3] + 151632*\[Zeta][5] - 
       87984*Sqrt[3]*\[Zeta][5]) + LL[0, 0, 1, 0]*
      (-2203056 + 1248648*Sqrt[3] + 661068*\[Zeta][3] - 
       385254*Sqrt[3]*\[Zeta][3] - 46656*\[Zeta][5] + 
       27072*Sqrt[3]*\[Zeta][5]) + LL[0, 1, 0, 0]*
      (-2203056 + 1248648*Sqrt[3] + 661068*\[Zeta][3] - 
       385254*Sqrt[3]*\[Zeta][3] - 46656*\[Zeta][5] + 
       27072*Sqrt[3]*\[Zeta][5]) + LL[0, 0]*(-2440 + 1664*Sqrt[3] - 
       37680*\[Zeta][3] + 21888*Sqrt[3]*\[Zeta][3] - 121800*\[Zeta][5] + 
       70320*Sqrt[3]*\[Zeta][5]) + LL[0, 1, 0]*(-88992 + 59424*Sqrt[3] - 
       400224*\[Zeta][3] + 231552*Sqrt[3]*\[Zeta][3] + 366624*\[Zeta][5] - 
       217440*Sqrt[3]*\[Zeta][5] - 18900*\[Zeta][7]) + 
     LL[0, 0, 1]*(-88992 + 59424*Sqrt[3] - 400224*\[Zeta][3] + 
       231552*Sqrt[3]*\[Zeta][3] + 366624*\[Zeta][5] - 
       217440*Sqrt[3]*\[Zeta][5] + 20412*\[Zeta][7]) + 
     LL[1, 0, 0]*(-88992 + 59424*Sqrt[3] - 400224*\[Zeta][3] + 
       231552*Sqrt[3]*\[Zeta][3] + 366624*\[Zeta][5] - 
       217440*Sqrt[3]*\[Zeta][5] + 20412*\[Zeta][7]) + 
     LL[1, 1]*(65735040*\[Zeta][3]^2 + 483840*\[Zeta][7]) + 
     LL[0, 1]*(1664*Sqrt[3] - 7776*\[Zeta][3] + 6336*Sqrt[3]*\[Zeta][3] - 
       23328*\[Zeta][5] + 20112*Sqrt[3]*\[Zeta][5] + 204120*\[Zeta][7] - 
       118440*Sqrt[3]*\[Zeta][7]) + LL[1, 0]*(1664*Sqrt[3] - 
       7776*\[Zeta][3] + 6336*Sqrt[3]*\[Zeta][3] - 23328*\[Zeta][5] + 
       20112*Sqrt[3]*\[Zeta][5] + 204120*\[Zeta][7] - 
       118440*Sqrt[3]*\[Zeta][7]) + LL[0]*(80/Sqrt[3] - 288*\[Zeta][3] + 
       192*Sqrt[3]*\[Zeta][3] - 1440*\[Zeta][5] + 960*Sqrt[3]*\[Zeta][5] - 
       7560*\[Zeta][7] + 5040*Sqrt[3]*\[Zeta][7]) + 84672*LL[1]*\[Zeta][9];

